Isotope dependence of muon decay in orbit

The decay $\mu^-\to e^- \bar{\nu}_e\nu_\mu$ of a muon that is bound to a nucleus poses an unavoidable background for experiments such as Mu2e, COMET, and DeeMe searching for lepton-flavor-violating $\mu^-\to e^-$ conversion and thus requires a precise understanding. We calculate the electron-energy spectra of muon decays in orbit near the electron energy endpoint for all stable isotopes and estimate uncertainties due to the nuclear charge distribution. Our results enable background studies of mixed or enriched target materials that are necessary for the next generation of $\mu^-\to e^-$ conversion experiments.

==> anc/DIOtable.dat <==
#Isotope(name,Z,A) , E'end/MeV , B_1pF*MeV^6 , B_FB*MeV^6 , B_SOG*MeV^6 , B_MHO*MeV^6 , B_2pF3pF*MeV^6 , B_3pG*MeV^6
Element(He,2,4) , 104.1502 ,  ,  , 2.535e-20 ,  ,  ,  
Element(Li,3,6) , 104.6373 , 1.197e-19 , 1.287e-19 ,  ,  ,  ,  
Element(Li,3,7) , 104.7793 , 1.277e-19 ,  ,  , 1.308e-19 ,  ,  
Element(Be,4,9) , 104.9490 , 4.973e-19 ,  ,  , 4.958e-19 ,  ,  
Element(B,5,10) , 104.9904 , 1.520e-18 , 1.559e-18 ,  , 1.496e-18 ,  ,  
Element(B,5,11) , 105.0444 , 1.531e-18 ,  ,  , 1.516e-18 ,  ,  
Element(C,6,12) , 105.0587 , 3.555e-18 , 3.531e-18 , 3.550e-18 ,  ,  ,  
Element(C,6,13) , 105.0972 , 3.562e-18 ,  ,  , 3.630e-18 ,  ,  
Element(N,7,14) , 105.0939 , 7.040e-18 ,  ,  ,  , 7.132e-18 ,  
Element(O,8,16) , 105.1055 , 1.215e-17 , 1.194e-17 , 1.204e-17 , 1.193e-17 ,  ,  
Element(F,9,19) , 105.1178 , 1.849e-17 ,  ,  ,  , 1.867e-17 ,  
Element(Ne,10,20) , 105.0814 , 2.791e-17 ,  ,  ,  , 2.866e-17 ,  
Element(Ne,10,22) , 105.1084 , 2.893e-17 ,  ,  ,  , 2.891e-17 ,  
Element(Na,11,23) , 105.0627 , 4.350e-17 ,  ,  ,  ,  ,  
Element(Mg,12,24) , 105.0110 , 6.166e-17 ,  , 6.289e-17 ,  , 6.096e-17 ,  
Element(Mg,12,25) , 105.0208 , 6.299e-17 ,  ,  ,  , 6.077e-17 ,  
Element(Mg,12,26) , 105.0300 , 6.267e-17 , 6.522e-17 ,  ,  , 6.165e-17 ,  
Element(Al,13,27) , 104.9708 , 8.807e-17 , 8.910e-17 ,  ,  , 9.008e-17 ,  
Element(Si,14,28) , 104.9063 , 1.169e-16 , 1.194e-16 , 1.171e-16 ,  , 1.196e-16 ,  
Element(Si,14,29) , 104.9135 , 1.173e-16 , 1.197e-16 ,  ,  , 1.198e-16 ,  
Element(Si,14,30) , 104.9205 , 1.158e-16 , 1.140e-16 ,  ,  , 1.122e-16 ,  
Element(P,15,31) , 104.8498 , 1.501e-16 , 1.502e-16 ,  ,  , 1.496e-16 ,  
Element(S,16,32) , 104.7743 , 1.876e-16 , 1.904e-16 , 1.900e-16 ,  ,  , 1.918e-16 
Element(S,16,34) , 104.7855 , 1.837e-16 , 1.843e-16 ,  ,  ,  ,  
Element(Cl,17,35) , 104.7050 , 2.227e-16 ,  ,  ,  , 2.217e-16 ,  
Element(Cl,17,37) , 104.7144 , 2.189e-16 ,  ,  ,  , 2.214e-16 ,  
Element(Ar,18,40) , 104.6361 , 2.687e-16 , 2.704e-16 ,  ,  , 2.785e-16 ,  
Element(K,19,39) , 104.5369 , 3.359e-16 ,  , 3.397e-16 ,  , 3.423e-16 ,  
Element(K,19,41) , 104.5447 , 3.306e-16 ,  ,  ,  ,  ,  
Element(Ca,20,40) , 104.4419 , 4.006e-16 , 4.088e-16 , 4.041e-16 ,  , 4.019e-16 ,  
Element(Ca,20,44) , 104.4565 , 3.851e-16 ,  ,  ,  ,  ,  
Element(Sc,21,45) , 104.3565 , 4.592e-16 ,  ,  ,  ,  ,  
Element(Ti,22,46) , 104.2539 , 5.241e-16 ,  ,  ,  ,  ,  
Element(Ti,22,47) , 104.2561 , 5.297e-16 ,  ,  ,  ,  ,  
Element(Ti,22,48) , 104.2585 , 5.318e-16 , 5.349e-16 ,  ,  , 4.938e-16 ,  
Element(Ti,22,49) , 104.2603 , 5.414e-16 ,  ,  ,  ,  ,  
Element(Ti,22,50) , 104.2625 , 5.432e-16 , 5.440e-16 ,  ,  ,  ,  
Element(V,23,51) , 104.1542 , 6.327e-16 ,  ,  ,  , 6.244e-16 ,  
Element(Cr,24,50) , 104.0393 , 7.089e-16 , 7.138e-16 ,  ,  , 7.233e-16 ,  
Element(Cr,24,52) , 104.0430 , 7.183e-16 , 7.248e-16 ,  ,  , 7.346e-16 ,  
Element(Cr,24,53) , 104.0455 , 7.138e-16 ,  ,  ,  , 6.700e-16 ,  
Element(Cr,24,54) , 104.0496 , 6.870e-16 , 6.925e-16 ,  ,  , 6.980e-16 ,  
Element(Mn,25,55) , 103.9335 , 7.949e-16 ,  ,  ,  ,  ,  
Element(Fe,26,54) , 103.8078 , 9.421e-16 , 9.507e-16 ,  ,  ,  , 9.455e-16 
Element(Fe,26,56) , 103.8148 , 8.983e-16 , 9.091e-16 ,  ,  ,  , 9.026e-16 
Element(Fe,26,57) , 103.8177 , 8.837e-16 ,  ,  ,  ,  ,  
Element(Co,27,59) , 103.6977 , 9.885e-16 , 9.831e-16 ,  ,  , 9.929e-16 ,  
Element(Ni,28,58) , 103.5656 , 1.155e-15 , 1.160e-15 , 1.150e-15 ,  , 1.161e-15 ,  
Element(Ni,28,60) , 103.5721 , 1.110e-15 , 1.124e-15 ,  ,  , 1.117e-15 ,  
Element(Ni,28,61) , 103.5746 , 1.097e-15 ,  ,  ,  , 1.112e-15 ,  
Element(Ni,28,62) , 103.5776 , 1.076e-15 , 1.098e-15 ,  ,  , 1.092e-15 ,  
Element(Cu,29,63) , 103.4508 , 1.177e-15 , 1.176e-15 ,  ,  ,  , 1.189e-15 
Element(Cu,29,65) , 103.4556 , 1.150e-15 , 1.150e-15 ,  ,  ,  , 1.164e-15 
Element(Zn,30,64) , 103.3217 , 1.273e-15 , 1.312e-15 ,  ,  ,  , 1.294e-15 
Element(Zn,30,66) , 103.3267 , 1.242e-15 , 1.300e-15 ,  ,  ,  , 1.280e-15 
Element(Zn,30,67) , 103.3284 , 1.237e-15 ,  ,  ,  ,  ,  
Element(Zn,30,68) , 103.3311 , 1.218e-15 , 1.244e-15 ,  ,  ,  , 1.232e-15 
Element(Ga,31,69) , 103.1981 , 1.331e-15 ,  ,  ,  ,  ,  
Element(Ga,31,71) , 103.2022 , 1.308e-15 ,  ,  ,  ,  ,  
Element(Ge,32,70) , 103.0643 , 1.425e-15 , 1.459e-15 ,  ,  , 1.447e-15 ,  
Element(Ge,32,72) , 103.0687 , 1.397e-15 , 1.423e-15 ,  ,  , 1.400e-15 ,  
Element(Ge,32,73) , 103.0705 , 1.388e-15 ,  ,  ,  ,  ,  
Element(Ge,32,74) , 103.0730 , 1.370e-15 , 1.386e-15 ,  ,  , 1.350e-15 ,  
Element(Ge,32,76) , 103.0759 , 1.358e-15 , 1.371e-15 ,  ,  , 1.326e-15 ,  
Element(As,33,75) , 102.9342 , 1.496e-15 ,  ,  ,  ,  ,  
Element(Se,34,76) , 102.7961 , 1.587e-15 ,  ,  ,  ,  , 1.499e-15 
Element(Se,34,77) , 102.7970 , 1.588e-15 ,  ,  ,  ,  ,  
Element(Se,34,78) , 102.7982 , 1.585e-15 ,  ,  ,  ,  , 1.489e-15 
Element(Se,34,80) , 102.7999 , 1.586e-15 ,  ,  ,  ,  , 1.596e-15 
Element(Se,34,82) , 102.8016 , 1.586e-15 ,  ,  ,  ,  , 1.486e-15 
Element(Br,35,79) , 102.6547 , 1.717e-15 ,  ,  ,  ,  ,  
Element(Br,35,81) , 102.6560 , 1.723e-15 ,  ,  ,  ,  ,  
Element(Kr,36,80) , 102.5111 , 1.825e-15 ,  ,  ,  ,  ,  
Element(Kr,36,82) , 102.5119 , 1.837e-15 ,  ,  ,  ,  ,  
Element(Kr,36,83) , 102.5119 , 1.848e-15 ,  ,  ,  ,  ,  
Element(Kr,36,84) , 102.5129 , 1.844e-15 ,  ,  ,  ,  ,  
Element(Kr,36,86) , 102.5136 , 1.855e-15 ,  ,  ,  ,  ,  
Element(Rb,37,85) , 102.3636 , 2.000e-15 ,  ,  ,  ,  ,  
Element(Rb,37,87) , 102.3643 , 2.012e-15 ,  ,  ,  ,  ,  
Element(Sr,38,86) , 102.2145 , 2.129e-15 ,  ,  ,  ,  ,  
Element(Sr,38,87) , 102.2141 , 2.144e-15 ,  ,  ,  ,  ,  
Element(Sr,38,88) , 102.2146 , 2.146e-15 , 2.180e-15 ,  ,  ,  , 2.062e-15 
Element(Y,39,89) , 102.0617 , 2.301e-15 ,  ,  ,  ,  , 2.329e-15 
Element(Zr,40,90) , 101.9085 , 2.436e-15 , 2.457e-15 ,  ,  ,  , 2.429e-15 
Element(Zr,40,91) , 101.9127 , 2.389e-15 ,  ,  ,  ,  , 2.340e-15 
Element(Zr,40,92) , 101.9184 , 2.323e-15 , 2.355e-15 ,  ,  ,  , 2.369e-15 
Element(Zr,40,94) , 101.9258 , 2.245e-15 , 2.304e-15 ,  ,  ,  , 2.280e-15 
Element(Zr,40,96) , 101.9316 , 2.189e-15 ,  ,  ,  ,  , 2.172e-15 
Element(Nb,41,93) , 101.7620 , 2.477e-15 ,  ,  ,  , 2.477e-15 ,  
Element(Mo,42,92) , 101.5953 , 2.730e-15 , 2.775e-15 ,  ,  ,  , 2.690e-15 
Element(Mo,42,94) , 101.6066 , 2.598e-15 , 2.655e-15 ,  ,  ,  ,  
Element(Mo,42,95) , 101.6098 , 2.564e-15 ,  ,  ,  ,  ,  
Element(Mo,42,96) , 101.6162 , 2.490e-15 , 2.566e-15 ,  ,  ,  ,  
Element(Mo,42,97) , 101.6177 , 2.479e-15 ,  ,  ,  ,  ,  
Element(Mo,42,98) , 101.6238 , 2.410e-15 , 2.479e-15 ,  ,  ,  ,  
Element(Mo,42,100) , 101.6349 , 2.290e-15 , 2.361e-15 ,  ,  ,  ,  
Element(Ru,44,96) , 101.2856 , 2.908e-15 ,  ,  ,  ,  ,  
Element(Ru,44,98) , 101.2963 , 2.784e-15 ,  ,  ,  ,  ,  
Element(Ru,44,99) , 101.3001 , 2.744e-15 ,  ,  ,  ,  ,  
Element(Ru,44,100) , 101.3064 , 2.673e-15 ,  ,  ,  ,  ,  
Element(Ru,44,101) , 101.3091 , 2.645e-15 ,  ,  ,  ,  ,  
Element(Ru,44,102) , 101.3157 , 2.573e-15 ,  ,  ,  ,  ,  
Element(Ru,44,104) , 101.3252 , 2.472e-15 ,  ,  ,  ,  ,  
Element(Rh,45,103) , 101.1525 , 2.730e-15 ,  ,  ,  ,  ,  
Element(Pd,46,102) , 100.9783 , 2.995e-15 ,  ,  ,  ,  ,  
Element(Pd,46,104) , 100.9876 , 2.892e-15 , 3.158e-15 ,  ,  ,  ,  
Element(Pd,46,105) , 100.9904 , 2.864e-15 ,  ,  ,  ,  ,  
Element(Pd,46,106) , 100.9964 , 2.797e-15 , 3.054e-15 ,  ,  ,  ,  
Element(Pd,46,108) , 101.0054 , 2.703e-15 , 2.841e-15 ,  ,  ,  ,  
Element(Pd,46,110) , 101.0135 , 2.620e-15 , 2.781e-15 ,  ,  , 2.503e-15 ,  
Element(Ag,47,107) , 100.8304 , 2.956e-15 ,  ,  ,  ,  ,  
Element(Ag,47,109) , 100.8377 , 2.880e-15 ,  ,  ,  ,  ,  
Element(Cd,48,106) , 100.6543 , 3.209e-15 ,  ,  ,  ,  ,  
Element(Cd,48,110) , 100.6700 , 3.041e-15 ,  ,  ,  , 3.036e-15 ,  
Element(Cd,48,111) , 100.6734 , 3.006e-15 ,  ,  ,  ,  ,  
Element(Cd,48,112) , 100.6774 , 2.965e-15 ,  ,  ,  , 2.902e-15 ,  
Element(Cd,48,113) , 100.6803 , 2.935e-15 ,  ,  ,  ,  ,  
Element(Cd,48,114) , 100.6834 , 2.904e-15 ,  ,  ,  , 2.822e-15 ,  
Element(Cd,48,116) , 100.6884 , 2.857e-15 ,  ,  ,  , 2.788e-15 ,  
Element(In,49,113) , 100.5062 , 3.150e-15 ,  ,  ,  ,  ,  
Element(In,49,115) , 100.5126 , 3.085e-15 ,  ,  ,  , 3.032e-15 ,  
Element(Sn,50,116) , 100.3411 , 3.261e-15 ,  , 3.243e-15 ,  ,  , 3.305e-15 
Element(Sn,50,117) , 100.3436 , 3.236e-15 ,  ,  ,  ,  , 3.269e-15 
Element(Sn,50,118) , 100.3476 , 3.194e-15 ,  ,  ,  ,  , 3.223e-15 
Element(Sn,50,119) , 100.3498 , 3.173e-15 ,  ,  ,  ,  , 3.196e-15 
Element(Sn,50,120) , 100.3534 , 3.136e-15 ,  ,  ,  ,  , 3.164e-15 
Element(Sn,50,122) , 100.3586 , 3.085e-15 ,  ,  ,  ,  , 3.084e-15 
Element(Sn,50,124) , 100.3633 , 3.039e-15 ,  , 2.975e-15 ,  ,  , 3.043e-15 
Element(Sb,51,121) , 100.1887 , 3.218e-15 ,  ,  ,  ,  ,  
Element(Sb,51,123) , 100.1926 , 3.183e-15 ,  ,  ,  ,  ,  
Element(Te,52,122) , 100.0237 , 3.292e-15 ,  ,  ,  ,  ,  
Element(Te,52,124) , 100.0282 , 3.249e-15 ,  ,  ,  ,  ,  
Element(Te,52,125) , 100.0294 , 3.239e-15 ,  ,  ,  ,  ,  
Element(Te,52,126) , 100.0324 , 3.210e-15 ,  ,  ,  ,  ,  
Element(Te,52,128) , 100.0365 , 3.172e-15 ,  ,  ,  ,  ,  
Element(Te,52,130) , 100.0405 , 3.136e-15 ,  ,  ,  ,  ,  
Element(I,53,127) , 99.8644 , 3.304e-15 ,  ,  ,  ,  ,  
Element(Xe,54,128) , 99.6974 , 3.377e-15 ,  ,  ,  ,  ,  
Element(Xe,54,129) , 99.6977 , 3.376e-15 ,  ,  ,  ,  ,  
Element(Xe,54,130) , 99.7001 , 3.355e-15 ,  ,  ,  ,  ,  
Element(Xe,54,131) , 99.6999 , 3.359e-15 ,  ,  ,  ,  ,  
Element(Xe,54,132) , 99.7026 , 3.334e-15 ,  ,  ,  ,  ,  
Element(Xe,54,134) , 99.7051 , 3.314e-15 ,  ,  ,  ,  ,  
Element(Xe,54,136) , 99.7087 , 3.281e-15 ,  ,  ,  ,  ,  
Element(Cs,55,133) , 99.5307 , 3.447e-15 ,  ,  ,  ,  ,  
Element(Ba,56,134) , 99.3628 , 3.508e-15 ,  ,  ,  ,  ,  
Element(Ba,56,135) , 99.3617 , 3.523e-15 ,  ,  ,  ,  ,  
Element(Ba,56,136) , 99.3640 , 3.501e-15 ,  ,  ,  ,  ,  
Element(Ba,56,137) , 99.3633 , 3.512e-15 ,  ,  ,  ,  ,  
Element(Ba,56,138) , 99.3668 , 3.478e-15 ,  ,  ,  ,  , 3.467e-15 
Element(La,57,139) , 99.1928 , 3.592e-15 ,  ,  ,  , 3.651e-15 ,  
Element(Ce,58,140) , 99.0206 , 3.677e-15 ,  ,  ,  ,  ,  
Element(Ce,58,142) , 99.0370 , 3.514e-15 ,  ,  ,  ,  ,  
Element(Pr,59,141) , 98.8438 , 3.801e-15 ,  ,  ,  ,  ,  
Element(Nd,60,142) , 98.6693 , 3.891e-15 ,  ,  ,  , 4.043e-15 ,  
Element(Nd,60,143) , 98.6772 , 3.812e-15 ,  ,  ,  ,  ,  
Element(Nd,60,144) , 98.6871 , 3.714e-15 ,  ,  ,  , 4.140e-15 ,  
Element(Nd,60,145) , 98.6939 , 3.648e-15 ,  ,  ,  ,  ,  
Element(Nd,60,146) , 98.7035 , 3.557e-15 ,  ,  ,  , 3.921e-15 ,  
Element(Nd,60,148) , 98.7213 , 3.389e-15 ,  ,  ,  , 3.776e-15 ,  
Element(Nd,60,150) , 98.7447 , 3.178e-15 ,  ,  ,  , 3.545e-15 ,  
Element(Sm,62,144) , 98.3182 , 4.067e-15 , 3.979e-15 ,  ,  ,  ,  
Element(Sm,62,147) , 98.3417 , 3.837e-15 ,  ,  ,  ,  ,  
Element(Sm,62,148) , 98.3512 , 3.747e-15 , 3.734e-15 ,  ,  ,  ,  
Element(Sm,62,149) , 98.3571 , 3.692e-15 ,  ,  ,  ,  ,  
Element(Sm,62,150) , 98.3728 , 3.545e-15 , 3.677e-15 ,  ,  ,  ,  
Element(Sm,62,152) , 98.3996 , 3.305e-15 , 3.440e-15 ,  ,  ,  ,  
Element(Sm,62,154) , 98.4142 , 3.181e-15 , 3.288e-15 ,  ,  ,  ,  
Element(Eu,63,151) , 98.1940 , 3.654e-15 ,  ,  ,  ,  ,  
Element(Eu,63,153) , 98.2317 , 3.317e-15 ,  ,  ,  ,  ,  
Element(Gd,64,154) , 98.0516 , 3.429e-15 , 3.592e-15 ,  ,  ,  ,  
Element(Gd,64,155) , 98.0580 , 3.376e-15 ,  ,  ,  ,  ,  
Element(Gd,64,156) , 98.0648 , 3.319e-15 ,  ,  ,  ,  ,  
Element(Gd,64,157) , 98.0668 , 3.303e-15 ,  ,  ,  ,  ,  
Element(Gd,64,158) , 98.0748 , 3.238e-15 , 3.405e-15 ,  ,  ,  ,  
Element(Gd,64,160) , 98.0858 , 3.149e-15 ,  ,  ,  ,  ,  
Element(Tb,65,159) , 97.8224 , 3.991e-15 ,  ,  ,  ,  ,  
Element(Dy,66,160) , 97.7249 , 3.355e-15 ,  ,  ,  ,  ,  
Element(Dy,66,161) , 97.7258 , 3.349e-15 ,  ,  ,  ,  ,  
Element(Dy,66,162) , 97.7337 , 3.286e-15 ,  ,  ,  ,  ,  
Element(Dy,66,163) , 97.7356 , 3.272e-15 ,  ,  ,  ,  ,  
Element(Dy,66,164) , 97.7438 , 3.207e-15 ,  ,  ,  ,  ,  
Element(Ho,67,165) , 97.5416 , 3.480e-15 ,  ,  ,  , 3.698e-15 ,  
Element(Er,68,164) , 97.3778 , 3.430e-15 ,  ,  ,  ,  ,  
Element(Er,68,166) , 97.3873 , 3.356e-15 , 3.633e-15 ,  ,  ,  ,  
Element(Er,68,167) , 97.3906 , 3.331e-15 ,  ,  ,  ,  ,  
Element(Er,68,168) , 97.3969 , 3.284e-15 ,  ,  ,  ,  ,  
Element(Er,68,170) , 97.4076 , 3.203e-15 ,  ,  ,  ,  ,  
Element(Tm,69,169) , 97.1782 , 3.676e-15 ,  ,  ,  ,  ,  
Element(Yb,70,170) , 97.0320 , 3.477e-15 ,  ,  ,  ,  ,  
Element(Yb,70,171) , 97.0362 , 3.445e-15 ,  ,  ,  ,  ,  
Element(Yb,70,172) , 97.0431 , 3.392e-15 ,  ,  ,  ,  ,  
Element(Yb,70,173) , 97.0472 , 3.362e-15 ,  ,  ,  ,  ,  
Element(Yb,70,174) , 97.0520 , 3.326e-15 , 2.980e-15 ,  ,  ,  ,  
Element(Yb,70,176) , 97.0604 , 3.265e-15 ,  ,  ,  ,  ,  
Element(Lu,71,175) , 96.9069 , 3.137e-15 , 3.317e-15 ,  ,  ,  ,  
Element(Lu,71,176) , 96.9101 , 3.116e-15 ,  ,  ,  ,  ,  
Element(Hf,72,176) , 96.6831 , 3.529e-15 ,  ,  ,  ,  ,  
Element(Hf,72,177) , 96.6852 , 3.515e-15 ,  ,  ,  ,  ,  
Element(Hf,72,178) , 96.6903 , 3.477e-15 ,  ,  ,  ,  ,  
Element(Hf,72,179) , 96.6934 , 3.455e-15 ,  ,  ,  ,  ,  
Element(Hf,72,180) , 96.6985 , 3.418e-15 ,  ,  ,  ,  ,  
Element(Ta,73,181) , 96.5092 , 3.549e-15 ,  ,  ,  ,  ,  
Element(W,74,182) , 96.3202 , 3.672e-15 ,  ,  ,  ,  ,  
Element(W,74,183) , 96.3248 , 3.639e-15 ,  ,  ,  ,  ,  
Element(W,74,184) , 96.3289 , 3.609e-15 ,  ,  ,  , 3.310e-15 ,  
Element(W,74,186) , 96.3363 , 3.554e-15 ,  ,  ,  , 3.244e-15 ,  
Element(Re,75,185) , 96.1295 , 3.808e-15 ,  ,  ,  ,  ,  
Element(Re,75,187) , 96.1386 , 3.739e-15 ,  ,  ,  ,  ,  
Element(Os,76,186) , 95.9621 , 3.759e-15 ,  ,  ,  ,  ,  
Element(Os,76,187) , 95.9644 , 3.743e-15 ,  ,  ,  ,  ,  
Element(Os,76,188) , 95.9698 , 3.703e-15 ,  , 3.858e-15 ,  ,  ,  
Element(Os,76,189) , 95.9720 , 3.687e-15 ,  ,  ,  ,  ,  
Element(Os,76,190) , 95.9762 , 3.657e-15 ,  , 3.791e-15 ,  ,  ,  
Element(Os,76,192) , 95.9821 , 3.616e-15 , 3.682e-15 , 3.692e-15 ,  ,  ,  
Element(Ir,77,191) , 95.7727 , 3.877e-15 ,  ,  ,  ,  ,  
Element(Ir,77,193) , 95.7787 , 3.833e-15 ,  ,  ,  ,  ,  
Element(Pt,78,194) , 95.6016 , 3.851e-15 ,  , 4.227e-15 ,  ,  ,  
Element(Pt,78,195) , 95.6048 , 3.827e-15 ,  ,  ,  ,  ,  
Element(Pt,78,196) , 95.6084 , 3.802e-15 , 4.073e-15 , 4.244e-15 ,  ,  ,  
Element(Pt,78,198) , 95.6157 , 3.750e-15 ,  ,  ,  ,  ,  
Element(Au,79,197) , 95.4181 , 3.914e-15 ,  ,  ,  ,  ,  
Element(Hg,80,198) , 95.2299 , 4.006e-15 ,  ,  ,  ,  ,  
Element(Hg,80,199) , 95.2311 , 3.998e-15 ,  ,  ,  ,  ,  
Element(Hg,80,200) , 95.2387 , 3.943e-15 ,  ,  ,  ,  ,  
Element(Hg,80,201) , 95.2417 , 3.922e-15 ,  ,  ,  ,  ,  
Element(Hg,80,202) , 95.2483 , 3.875e-15 ,  ,  ,  ,  ,  
Element(Hg,80,204) , 95.2578 , 3.808e-15 ,  ,  ,  ,  ,  
Element(Tl,81,203) , 95.0527 , 4.018e-15 , 3.921e-15 ,  ,  ,  ,  
Element(Tl,81,205) , 95.0621 , 3.950e-15 , 3.863e-15 , 3.853e-15 ,  ,  ,  
Element(Pb,82,204) , 94.8683 , 4.074e-15 , 4.028e-15 ,  ,  ,  ,  
Element(Pb,82,206) , 94.8786 , 4.001e-15 , 3.941e-15 , 3.957e-15 ,  , 3.976e-15 ,  
Element(Pb,82,207) , 94.8828 , 3.971e-15 , 3.920e-15 ,  ,  , 3.919e-15 ,  
Element(Pb,82,208) , 94.8899 , 3.922e-15 , 3.876e-15 , 3.873e-15 ,  ,  ,  
Element(Bi,83,209) , 94.7121 , 3.930e-15 , 3.874e-15 ,  ,  ,  , 3.857e-15 
Element(Th,90,232) , 93.6143 , 3.072e-15 ,  ,  ,  ,  ,  
Element(U,92,238) , 93.3036 , 2.849e-15 ,  ,  ,  , 4.068e-15 ,  

